Regret and Belief Complexity Trade-off in Gaussian Process Bandits via Information Thresholding

Bayesian optimization is a framework for global search via maximum a posteriori updates rather than simulated annealing, and has gained prominence for decision-making under uncertainty. In this work, we cast Bayesian optimization as a multi-armed bandit problem, where the payoff function is sampled from a Gaussian process (GP). Further, we focus on action selections via upper confidence bound (UCB) or expected improvement (EI) due to their prevalent use in practice. Prior works using GPs for bandits cannot allow the iteration horizon $T$ to be large, as the complexity of computing the posterior parameters scales cubically with the number of past observations. To circumvent this computational burden, we propose a simple statistical test: only incorporate an action into the GP posterior when its conditional entropy exceeds an $\epsilon$ threshold. Doing so permits us to precisely characterize the trade-off between regret bounds of GP bandit algorithms and complexity of the posterior distributions depending on the compression parameter $\epsilon$ for both discrete and continuous action sets. To best of our knowledge, this is the first result which allows us to obtain sublinear regret bounds while still maintaining sublinear growth rate of the complexity of the posterior which is linear in the existing literature. Moreover, a provably finite bound on the complexity could be achieved but the algorithm would result in $\epsilon$-regret which means $\textbf{Reg}_T/T \rightarrow \mathcal{O}(\epsilon)$ as $T\rightarrow \infty$. Experimentally, we observe state of the art accuracy and complexity trade-offs for GP bandit algorithms applied to global optimization, suggesting the merits of compressed GPs in bandit settings.

==> figs/plots_exp1_example.py <==
import dill
dill.load_session('simulaton1_example.pkl')

# Mean regret - UCB
iter = range(1,iterations+1)
plt.plot(iter, mar_ucb_comp_mean, color = "red",linewidth = 4.0)
plt.fill_between(iter, mar_ucb_comp_lcb, mar_ucb_comp_ucb, color = "red", alpha = 0.3)

plt.plot(iter, mar_ucb_un_mean, '--',color = "blue",linewidth = 2.3)
plt.fill_between(iter, mar_ucb_un_lcb, mar_ucb_un_ucb, color = "blue", alpha = 0.3)

plt.plot(iter, mar_ucb_bkb_mean, color = "green",linewidth = 2.3)
plt.fill_between(iter, mar_ucb_bkb_lcb, mar_ucb_bkb_ucb, color = "green", alpha = 0.3)

plt.ylabel("Mean Average regret", fontsize = 20)
plt.xlabel("Number of iterations", fontsize = 20)
plt.legend(["CUB", "UCB", "UCB with BKB"], fontsize = 10)
plt.savefig("exp1_1.png", bbox_inches='tight', dpi=400)
plt.cla()

#Mean regret - EI
iter = range(1,iterations+1)
plt.plot(iter, mar_ei_comp_mean, color = "red",linewidth = 4.0)
plt.fill_between(iter, mar_ei_comp_lcb, mar_ei_comp_ucb, color = "red", alpha = 0.3)

plt.plot(iter, mar_ei_un_mean, '--',color = "blue",linewidth = 2.3)
plt.fill_between(iter, mar_ei_un_lcb, mar_ei_un_ucb, color = "blue", alpha = 0.3)

plt.plot(iter, mar_ei_bkb_mean, color = "green",linewidth = 2.3)
plt.fill_between(iter, mar_ei_bkb_lcb, mar_ei_bkb_ucb, color = "green", alpha = 0.3)

plt.ylabel("Mean Average regret", fontsize = 20)
plt.xlabel("Number of iterations", fontsize = 20)
plt.legend(["Compressed EI", "EI", "EI with BKB"], fontsize = 10);
plt.savefig("exp1_2.png", bbox_inches='tight',dpi=400)
plt.cla()

#Mean regret - PI
iter = range(1,iterations+1)
plt.plot(iter, mar_pi_comp_mean, color = "red",linewidth = 4.0)
plt.fill_between(iter, mar_pi_comp_lcb, mar_pi_comp_ucb, color = "red", alpha = 0.3)

plt.plot(iter, mar_pi_un_mean, '--',color = "blue",linewidth = 2.3)
plt.fill_between(iter, mar_pi_un_lcb, mar_pi_un_ucb, color = "blue", alpha = 0.3)

plt.plot(iter, mar_pi_bkb_mean, color = "green",linewidth = 2.3)
plt.fill_between(iter, mar_pi_bkb_lcb, mar_pi_bkb_ucb, color = "green", alpha = 0.3)

plt.ylabel("Mean Average regret", fontsize = 20)
plt.xlabel("Number of iterations", fontsize = 20)
plt.legend(["Compressed MPI", "MPI", "MPI with BKB"], fontsize = 10);
plt.savefig("exp1_3.png", bbox_inches='tight',dpi=400)
plt.cla()

#Model order - UCB
iter = range(1,iterations+1)
plt.plot(iter, mo_ucb_comp_mean, color = "red",linewidth = 4.0)
plt.fill_between(iter, mo_ucb_comp_lcb, mo_ucb_comp_ucb, color = "red", alpha = 0.3)

plt.plot(iter, mo_ucb_un_mean, '--',color = "blue",linewidth = 2.3)
plt.fill_between(iter, mo_ucb_un_lcb, mo_ucb_un_ucb, color = "blue", alpha = 0.3)

plt.plot(iter, mo_ucb_bkb_mean, color = "green",linewidth = 2.3)
plt.fill_between(iter, mo_ucb_bkb_lcb, mo_ucb_bkb_ucb, color = "green", alpha = 0.3)

plt.ylabel("Model Order", fontsize = 20)
plt.xlabel("Number of iterations", fontsize=20)
plt.legend(["CUB", "UCB", "UCB with BKB"],fontsize=10)
plt.savefig("exp1_4.png", bbox_inches='tight',dpi=400)
plt.cla()

#Model order - EI
iter = range(1,iterations+1)
plt.plot(iter, mo_ei_comp_mean, color = "red",linewidth = 4.0)
plt.fill_between(iter, mo_ei_comp_lcb, mo_ei_comp_ucb, color = "red", alpha = 0.3)

plt.plot(iter, mo_ei_un_mean, '--',color = "blue",linewidth = 2.3)
plt.fill_between(iter, mo_ei_un_lcb, mo_ei_un_ucb, color = "blue", alpha = 0.3)

plt.plot(iter, mo_ei_bkb_mean, color = "green",linewidth = 2.3)
plt.fill_between(iter, mo_ei_bkb_lcb, mo_ei_bkb_ucb, color = "green", alpha = 0.3)

plt.ylabel("Model Order",fontsize=20)
plt.xlabel("Number of iterations",fontsize=20)
plt.legend(["Compressed EI", "EI", "EI with BKB"],fontsize=10);
plt.savefig("exp1_5.png", bbox_inches='tight',dpi=400)
plt.cla()

#Model order - PI
iter = range(1,iterations+1)
plt.plot(iter, mo_pi_comp_mean, color = "red",linewidth = 4.0)
plt.fill_between(iter, mo_pi_comp_lcb, mo_pi_comp_ucb, color = "red", alpha = 0.3)

plt.plot(iter, mo_pi_un_mean, '--',color = "blue",linewidth = 2.3)
plt.fill_between(iter, mo_pi_un_lcb, mo_pi_un_ucb, color = "blue", alpha = 0.3)

plt.plot(iter, mo_pi_bkb_mean, color = "green",linewidth = 2.3)
plt.fill_between(iter, mo_pi_bkb_lcb, mo_pi_bkb_ucb, color = "green", alpha = 0.3)

plt.ylabel("Model Order",fontsize=20)
plt.xlabel("Number of iterations",fontsize=20)
plt.legend(["Compressed MPI", "MPI", "MPI with BKB"],fontsize=10);
plt.savefig("exp1_6.png", bbox_inches='tight',dpi=400)
plt.cla()

==> figs/plots_exp2_rosen.py <==
import dill
dill.load_session('simulaton2_rosen.pkl')

# Mean regret - UCB
iter = range(1,iterations+1)
plt.plot(iter, mar_ucb_comp_mean, color = "red",linewidth = 4.0)
plt.fill_between(iter, mar_ucb_comp_lcb, mar_ucb_comp_ucb, color = "red", alpha = 0.3)

plt.plot(iter, mar_ucb_un_mean, '--',color = "blue",linewidth = 2.3)
plt.fill_between(iter, mar_ucb_un_lcb, mar_ucb_un_ucb, color = "blue", alpha = 0.3)

plt.plot(iter, mar_ucb_bkb_mean, color = "green",linewidth = 2.3)
plt.fill_between(iter, mar_ucb_bkb_lcb, mar_ucb_bkb_ucb, color = "green", alpha = 0.3)

plt.ylabel("Mean Average regret", fontsize = 20)
plt.xlabel("Number of iterations", fontsize = 20)
plt.legend(["CUB", "UCB", "UCB with BKB"], fontsize = 10)
plt.savefig("exp2_1.png", bbox_inches='tight', dpi=400)
plt.cla()

#Mean regret - EI
iter = range(1,iterations+1)
plt.plot(iter, mar_ei_comp_mean, color = "red",linewidth = 4.0)
plt.fill_between(iter, mar_ei_comp_lcb, mar_ei_comp_ucb, color = "red", alpha = 0.3)

plt.plot(iter, mar_ei_un_mean, '--',color = "blue",linewidth = 2.3)
plt.fill_between(iter, mar_ei_un_lcb, mar_ei_un_ucb, color = "blue", alpha = 0.3)

plt.plot(iter, mar_ei_bkb_mean, color = "green",linewidth = 2.3)
plt.fill_between(iter, mar_ei_bkb_lcb, mar_ei_bkb_ucb, color = "green", alpha = 0.3)

plt.ylabel("Mean Average regret", fontsize = 20)
plt.xlabel("Number of iterations", fontsize = 20)
plt.legend(["Compressed EI", "EI", "EI with BKB"], fontsize = 10);
plt.savefig("exp2_2.png", bbox_inches='tight',dpi=400)
plt.cla()

#Mean regret - PI
iter = range(1,iterations+1)
plt.plot(iter, mar_pi_comp_mean, color = "red",linewidth = 4.0)
plt.fill_between(iter, mar_pi_comp_lcb, mar_pi_comp_ucb, color = "red", alpha = 0.3)

plt.plot(iter, mar_pi_un_mean, '--',color = "blue",linewidth = 2.3)
plt.fill_between(iter, mar_pi_un_lcb, mar_pi_un_ucb, color = "blue", alpha = 0.3)

plt.plot(iter, mar_pi_bkb_mean, color = "green",linewidth = 2.3)
plt.fill_between(iter, mar_pi_bkb_lcb, mar_pi_bkb_ucb, color = "green", alpha = 0.3)

plt.ylabel("Mean Average regret", fontsize = 20)
plt.xlabel("Number of iterations", fontsize = 20)
plt.legend(["Compressed MPI", "MPI", "MPI with BKB"], fontsize = 10);
plt.savefig("exp2_3.png", bbox_inches='tight',dpi=400)
plt.cla()

#Model order - UCB
iter = range(1,iterations+1)
plt.plot(iter, mo_ucb_comp_mean, color = "red",linewidth = 4.0)
plt.fill_between(iter, mo_ucb_comp_lcb, mo_ucb_comp_ucb, color = "red", alpha = 0.3)

plt.plot(iter, mo_ucb_un_mean, '--',color = "blue",linewidth = 2.3)
plt.fill_between(iter, mo_ucb_un_lcb, mo_ucb_un_ucb, color = "blue", alpha = 0.3)

plt.plot(iter, mo_ucb_bkb_mean, color = "green",linewidth = 2.3)
plt.fill_between(iter, mo_ucb_bkb_lcb, mo_ucb_bkb_ucb, color = "green", alpha = 0.3)

plt.ylabel("Model Order", fontsize = 20)
plt.xlabel("Number of iterations", fontsize=20)
plt.legend(["CUB", "UCB", "UCB with BKB"],fontsize=10)
plt.savefig("exp2_4.png", bbox_inches='tight',dpi=400)
plt.cla()

#Model order - EI
iter = range(1,iterations+1)
plt.plot(iter, mo_ei_comp_mean, color = "red",linewidth = 4.0)
plt.fill_between(iter, mo_ei_comp_lcb, mo_ei_comp_ucb, color = "red", alpha = 0.3)

plt.plot(iter, mo_ei_un_mean, '--',color = "blue",linewidth = 2.3)
plt.fill_between(iter, mo_ei_un_lcb, mo_ei_un_ucb, color = "blue", alpha = 0.3)

plt.plot(iter, mo_ei_bkb_mean, color = "green",linewidth = 2.3)
plt.fill_between(iter, mo_ei_bkb_lcb, mo_ei_bkb_ucb, color = "green", alpha = 0.3)

plt.ylabel("Model Order",fontsize=20)
plt.xlabel("Number of iterations",fontsize=20)
plt.legend(["Compressed EI", "EI", "EI with BKB"],fontsize=10);
plt.savefig("exp2_5.png", bbox_inches='tight',dpi=400)
plt.cla()

#Model order - PI
iter = range(1,iterations+1)
plt.plot(iter, mo_pi_comp_mean, color = "red",linewidth = 4.0)
plt.fill_between(iter, mo_pi_comp_lcb, mo_pi_comp_ucb, color = "red", alpha = 0.3)

plt.plot(iter, mo_pi_un_mean, '--',color = "blue",linewidth = 2.3)
plt.fill_between(iter, mo_pi_un_lcb, mo_pi_un_ucb, color = "blue", alpha = 0.3)

plt.plot(iter, mo_pi_bkb_mean, color = "green",linewidth = 2.3)
plt.fill_between(iter, mo_pi_bkb_lcb, mo_pi_bkb_ucb, color = "green", alpha = 0.3)

plt.ylabel("Model Order",fontsize=20)
plt.xlabel("Number of iterations",fontsize=20)
plt.legend(["Compressed MPI", "MPI", "MPI with BKB"],fontsize=10);
plt.savefig("exp2_6.png", bbox_inches='tight',dpi=400)
plt.cla()

==> figs/plots_exp3_hyperparams.py <==
import dill
dill.load_session('simulaton3_hyperparameter.pkl')

# Mean regret - UCB
iter = range(1,iterations+1)
plt.plot(iter, mar_ucb_comp_mean, color = "red",linewidth = 4.0)
plt.fill_between(iter, mar_ucb_comp_lcb, mar_ucb_comp_ucb, color = "red", alpha = 0.3)

plt.plot(iter, mar_ucb_un_mean, '--',color = "blue",linewidth = 2.3)
plt.fill_between(iter, mar_ucb_un_lcb, mar_ucb_un_ucb, color = "blue", alpha = 0.3)

plt.plot(iter, mar_ucb_bkb_mean, color = "green",linewidth = 2.3)
plt.fill_between(iter, mar_ucb_bkb_lcb, mar_ucb_bkb_ucb, color = "green", alpha = 0.3)

plt.ylabel("Mean Average regret", fontsize = 20)
plt.xlabel("Number of iterations", fontsize = 20)
plt.legend(["CUB", "UCB", "UCB with BKB"], fontsize = 10)
plt.savefig("exp3_1.png", bbox_inches='tight', dpi=400)
plt.cla()

#Mean regret - EI
iter = range(1,iterations+1)
plt.plot(iter, mar_ei_comp_mean, color = "red",linewidth = 4.0)
plt.fill_between(iter, mar_ei_comp_lcb, mar_ei_comp_ucb, color = "red", alpha = 0.3)

plt.plot(iter, mar_ei_un_mean, '--',color = "blue",linewidth = 2.3)
plt.fill_between(iter, mar_ei_un_lcb, mar_ei_un_ucb, color = "blue", alpha = 0.3)

plt.plot(iter, mar_ei_bkb_mean, color = "green",linewidth = 2.3)
plt.fill_between(iter, mar_ei_bkb_lcb, mar_ei_bkb_ucb, color = "green", alpha = 0.3)

plt.ylabel("Mean Average regret", fontsize = 20)
plt.xlabel("Number of iterations", fontsize = 20)
plt.legend(["Compressed EI", "EI", "EI with BKB"], fontsize = 10);
plt.savefig("exp3_2.png", bbox_inches='tight',dpi=400)
plt.cla()

#Mean regret - PI
iter = range(1,iterations+1)
plt.plot(iter, mar_pi_comp_mean, color = "red",linewidth = 4.0)
plt.fill_between(iter, mar_pi_comp_lcb, mar_pi_comp_ucb, color = "red", alpha = 0.3)

plt.plot(iter, mar_pi_un_mean, '--',color = "blue",linewidth = 2.3)
plt.fill_between(iter, mar_pi_un_lcb, mar_pi_un_ucb, color = "blue", alpha = 0.3)

plt.plot(iter, mar_pi_bkb_mean, color = "green",linewidth = 2.3)
plt.fill_between(iter, mar_pi_bkb_lcb, mar_pi_bkb_ucb, color = "green", alpha = 0.3)

plt.ylabel("Mean Average regret", fontsize = 20)
plt.xlabel("Number of iterations", fontsize = 20)
plt.legend(["Compressed MPI", "MPI", "MPI with BKB"], fontsize = 10);
plt.savefig("exp3_3.png", bbox_inches='tight',dpi=400)
plt.cla()

#Model order - UCB
iter = range(1,iterations+1)
plt.plot(iter, mo_ucb_comp_mean, color = "red",linewidth = 4.0)
plt.fill_between(iter, mo_ucb_comp_lcb, mo_ucb_comp_ucb, color = "red", alpha = 0.3)

plt.plot(iter, mo_ucb_un_mean, '--',color = "blue",linewidth = 2.3)
plt.fill_between(iter, mo_ucb_un_lcb, mo_ucb_un_ucb, color = "blue", alpha = 0.3)

plt.plot(iter, mo_ucb_bkb_mean, color = "green",linewidth = 2.3)
plt.fill_between(iter, mo_ucb_bkb_lcb, mo_ucb_bkb_ucb, color = "green", alpha = 0.3)

plt.ylabel("Model Order", fontsize = 20)
plt.xlabel("Number of iterations", fontsize=20)
plt.legend(["CUB", "UCB", "UCB with BKB"],fontsize=10)
plt.savefig("exp3_4.png", bbox_inches='tight',dpi=400)
plt.cla()

#Model order - EI
iter = range(1,iterations+1)
plt.plot(iter, mo_ei_comp_mean, color = "red",linewidth = 4.0)
plt.fill_between(iter, mo_ei_comp_lcb, mo_ei_comp_ucb, color = "red", alpha = 0.3)

plt.plot(iter, mo_ei_un_mean, '--',color = "blue",linewidth = 2.3)
plt.fill_between(iter, mo_ei_un_lcb, mo_ei_un_ucb, color = "blue", alpha = 0.3)

plt.plot(iter, mo_ei_bkb_mean, color = "green",linewidth = 2.3)
plt.fill_between(iter, mo_ei_bkb_lcb, mo_ei_bkb_ucb, color = "green", alpha = 0.3)

plt.ylabel("Model Order",fontsize=20)
plt.xlabel("Number of iterations",fontsize=20)
plt.legend(["Compressed EI", "EI", "EI with BKB"],fontsize=10);
plt.savefig("exp3_5.png", bbox_inches='tight',dpi=400)
plt.cla()

#Model order - PI
iter = range(1,iterations+1)
plt.plot(iter, mo_pi_comp_mean, color = "red",linewidth = 4.0)
plt.fill_between(iter, mo_pi_comp_lcb, mo_pi_comp_ucb, color = "red", alpha = 0.3)

plt.plot(iter, mo_pi_un_mean, '--',color = "blue",linewidth = 2.3)
plt.fill_between(iter, mo_pi_un_lcb, mo_pi_un_ucb, color = "blue", alpha = 0.3)

plt.plot(iter, mo_pi_bkb_mean, color = "green",linewidth = 2.3)
plt.fill_between(iter, mo_pi_bkb_lcb, mo_pi_bkb_ucb, color = "green", alpha = 0.3)

plt.ylabel("Model Order",fontsize=20)
plt.xlabel("Number of iterations",fontsize=20)
plt.legend(["Compressed MPI", "MPI", "MPI with BKB"],fontsize=10);
plt.savefig("exp3_6.png", bbox_inches='tight',dpi=400)
plt.cla()
